Prompt: Probability-Conserved Cross Section Biasing Monte Carlo Particle Transport System

An open source software package for simulating thermal neutron propagation in geometry is presented. In this system, neutron propagation can be treated by either the particle transport method or the ray-tracing method. Supported by an accurate backend scattering physics engine, this system is capable of reproducing neutron scattering experiments in complex geometries and is expected to be used in the areas of instrument characterisation, optimisation and data analysis. In this paper, the relevant theories are briefly introduced. The simulation flow and the user input syntax to control it are provided in detail. Five benchmarking simulations, focusing on different aspects of simulation and scattering techniques, are given to demonstrate the applications of this simulation system. They include an idealised total scattering instrument, a monochromatic powder diffractometer, a neutron guide, a chopper and an imaging setup for complex geometries. Simulated results are benchmarked against experimental data or well-established software packages when appropriate. Good agreements are observed.

==> codes/execution_cmd.sh <==
prompt -g your_gdml_file.gdml
